The QUICK Scheme is a Third-Order Finite-Volume Scheme with Point-Valued Numerical Solutions

In this paper, we resolve the ever-present confusion over the QUICK scheme: it is a second-order scheme or a third-order scheme. The QUICK scheme, as proposed in the original reference [B. P. Leonard, Comput. Methods. Appl. Mech. Eng., 19, (1979), 59-98], is a third-order (not second-order) finite-volume scheme for the integral form of a general nonlinear conservation law with point-valued solutions stored at cell centers as numerical solutions. Third-order accuracy is proved by a careful and detailed truncation error analysis and demonstrated by a series of thorough numerical tests. The QUICK scheme requires a careful spatial discretization of a time derivative to preserve third-order accuracy for unsteady problems. Two techniques are discussed, including the QUICKEST scheme of Leonard. Discussions are given on how the QUICK scheme is mistakenly found to be second-order accurate. This paper is intended to serve as a reference to clarify any confusion about third-order accuracy of the QUICK scheme and also as the basis for clarifying third-order unstructured-grid schemes as we will discuss in a subsequent paper.

==> Matlab_QUICK/burgers_solve_implicit_steady_advdiff.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te    = 'te_conv_visc_burgers'  
name_te_ca = 'te_ca_conv_visc_burgers'  
name_de    = 'de_conv_visc_burgers' 
name_deca  = 'deca_conv_visc_burgers' 
name_depc  = 'depc_conv_visc_burgers'

 nu = 1.0;
 alpha = 2.0/3.0;
 
  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=1 point  , =1 cell average
   sol_type = 0; %=0 point  , =1 cell average
 
     ngrids = 4

 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3;

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;


 
L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

 alpha = 1.0/(3.0*(1.0-kap));
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u  =      sin(A*x);
 ux  =    A*cos(A*x);
 uxx = -A*A*sin(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j) - nu*uxx(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cB*cos(A*(-2*x(j)+dx)/2)^2/2 - cB*cos(A*(2*x(j)+dx)/2)^2/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2))  )/dx...
         + A*nu/dx*( cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2) );

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,alpha,cL,cB,nu,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
  
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,alpha,cL,cB,nu,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);
L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_visc_burgers_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_visc_burgers_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_visc_burgers_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_visc_burgers_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -2.0  ])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -2.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -3.1;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -4.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -3.0  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;

  flux      = 0.5*( (fL+fR) - abs(dfdn)*(uR-uL) );
  flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + (flux-flux_visc);
 res(k) = res(k) - (flux-flux_visc);

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,alpha,cL,cB,nu,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 %flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );
 dfduj_visc = nu*( -1.0/dx + 1.5* 0.5*alpha/dx*(-1.0) );
 dfduk_visc = nu*(  1.0/dx + 1.5* 0.5*alpha/dx*( 1.0) );
 
 jac_diag(j) = jac_diag(j) + (dfduj-dfduj_visc)/dx;
 jac_off2(j) = jac_off2(j) + (dfduk-dfduk_visc)/dx;
 
 jac_diag(k) = jac_diag(k) - (dfduk-dfduk_visc)/dx;
 jac_off1(k) = jac_off1(k) - (dfduj-dfduj_visc)/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab_QUICK/burgers_solve_implicit_steady_advdiff_alpha4o3.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te    = 'te_conv_visc_burgers_alpha4o3'  
name_te_ca = 'te_ca_conv_visc_burgers_alpha4o3'  
name_de    = 'de_conv_visc_burgers_alpha4o3' 
name_deca  = 'deca_conv_visc_burgers_alpha4o3' 
name_depc  = 'depc_conv_visc_burgers_alpha4o3'

 nu = 1.0;
 alpha = 4.0/3.0;
 
  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=1 point  , =1 cell average
   sol_type = 0; %=0 point  , =1 cell average
 
     ngrids = 4

 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3;

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;


 
L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

 %alpha = 1.0/(3.0*(1.0-kap));
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u  =      sin(A*x);
 ux  =    A*cos(A*x);
 uxx = -A*A*sin(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j) - nu*uxx(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cB*cos(A*(-2*x(j)+dx)/2)^2/2 - cB*cos(A*(2*x(j)+dx)/2)^2/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2))  )/dx...
         + A*nu/dx*( cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2) );

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,alpha,cL,cB,nu,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
  
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,alpha,cL,cB,nu,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);
L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_visc_burgers_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_visc_burgers_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_visc_burgers_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_visc_burgers_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -2.0  ])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -2.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -3.1;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -4.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -3.0  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;

  flux      = 0.5*( (fL+fR) - abs(dfdn)*(uR-uL) );
  flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + (flux-flux_visc);
 res(k) = res(k) - (flux-flux_visc);

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,alpha,cL,cB,nu,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 %flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );
 dfduj_visc = nu*( -1.0/dx + 1.5* 0.5*alpha/dx*(-1.0) );
 dfduk_visc = nu*(  1.0/dx + 1.5* 0.5*alpha/dx*( 1.0) );
 
 jac_diag(j) = jac_diag(j) + (dfduj-dfduj_visc)/dx;
 jac_off2(j) = jac_off2(j) + (dfduk-dfduk_visc)/dx;
 
 jac_diag(k) = jac_diag(k) - (dfduk-dfduk_visc)/dx;
 jac_off1(k) = jac_off1(k) - (dfduj-dfduj_visc)/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab_QUICK/burgers_solve_implicit_steady_convection.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te = 'te_conv_burgers'  
name_te_ca = 'te_ca_conv_burgers'  
name_de = 'de_conv_burgers' 
name_deca = 'deca_conv_burgers' 
name_depc = 'depc_conv_burgers'

  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=0 point  , =1 cell average
   sol_type = 0; %=0 point  , =1 cell average
 
     ngrids = 4
  
 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u =   sin(A*x);
 ux = A*cos(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cos(A*(-2*x(j)+dx)/2)^2*cB/2-cos(A*(2*x(j)+dx)/2)^2*cB/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2)) )/dx;

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,cL,cB,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,cL,cB,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
 % r = residual(n,dx,un,kap,cL,cB,f,flux_type);
%  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,cL,cB,f,flux_type);
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,cL,cB,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,cL,cB,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);

L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_burgers_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_burgers_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_burgers_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_burgers_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.2;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.4;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-2.2,-1,  -7.0, -2.2  ])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -2.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + flux;
 res(k) = res(k) - flux;

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,cL,cB,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 jac_diag(j) = jac_diag(j) + dfduj/dx;
 jac_off2(j) = jac_off2(j) + dfduk/dx;
 
 jac_diag(k) = jac_diag(k) - dfduk/dx;
 jac_off1(k) = jac_off1(k) - dfduj/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab_QUICK/burgers_solve_time_dependent.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 1000;
     dt = 0.001;
     cL = 1.0;
     cB = 0.0;
name_de   = 'exp_de_conv_linear_f1s0' 
name_deca = 'exp_deca_conv_linear_f1s0' 
name_depc = 'exp_deca_conv_linear_f1s0' 


for icase=1:1;

close('all')

itr_max = 840;
     dt = 0.000125; %1.0e-5
     cL = 0.0;
     cB = 1.0;
     
     initial_correction = 0;
     mass_lumping = 0;
vl_quickest = 0;

 if icase==2;     %Lumped
   name_de   = 'exp_burgers_de_conv_f0s0_lumped' 
   name_deca = 'exp_burgers_deca_conv_f0s0_lumped' 
   name_depc = 'exp_burgers_depc_conv_f0s0_lumped' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
     mass_lumping = 1;
 elseif icase==4; %VL's QUICKEST
   name_de   = 'exp_burgers_de_conv_f0s0_quickest' 
   name_deca = 'exp_burgers_deca_conv_f0s0_quickest' 
   name_depc = 'exp_burgers_depc_conv_f0s0_quickest' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average    
mass_lumping = 1;
    vl_quickest = 1;
 elseif icase==3; %Coupled QUICK
   name_de   = 'exp_burgers_de_conv_f0s0' 
   name_deca = 'exp_burgers_deca_conv_f0s0' 
   name_depc = 'exp_burgers_depc_conv_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
    
 elseif icase==5; %QUICKEST as FD with flux reconstruction
   name_de   = 'exp_burgers_de_conv_f1s0' 
   name_deca = 'exp_burgers_deca_conv_f1s0' 
   name_depc = 'exp_burgers_depc_conv_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
mass_lumping = 1;
 elseif icase==1; %QUICKEST as FD with solution reconstruction
   name_de   = 'exp_burgers_de_conv_f0s0_LeonardQuickest' 
   name_deca = 'exp_burgers_deca_conv_f0s0_LeonardQuickest' 
   name_depc = 'exp_burgers_depc_conv_f0s0_LeonardQuickest' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
mass_lumping = 1;
    
    
    
    
 elseif icase==4;     
   name_de   = 'exp_burgers_de_conv_f0s1' 
   name_deca = 'exp_burgers_deca_conv_f0s1' 
   name_depc = 'exp_burgers_depc_conv_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'exp_burgers_de_conv_f1s0' 
   name_deca = 'exp_burgers_deca_conv_f1s0' 
   name_depc = 'exp_burgers_depc_conv_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==2;     
   name_de   = 'exp_burgers_de_conv_f1s1' 
   name_deca = 'exp_burgers_deca_conv_f1s1' 
   name_depc = 'exp_burgers_depc_conv_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
    rk_type = 3
 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 7
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);
L1pc  = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;
    
 close('all')

 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+4);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

   u = zeros(n,1);
 uca = zeros(n,1);
 upc = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

    u = zeros(n,1);
  uca = zeros(n,1);
  
    A = 2.0*pi;

 for j=1:n;
   % No iteration at time=0.0.
   [u(j),uca(j)] = exact_sol(u(j),A,cL,cB,x(j),dx,0.0);
 end
 

if icase==1 && igrid==1;
if ikappa==1;
figure(2000)
hold on; 
grid off;
loyolagreen = 1/255*[0,104,87];
plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

h=legend('Initial solution (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 name_initial = 'exp_burgers_intial_igrid01_point';
 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')
  print('-f2000',[name_initial str_eps],'-depsc')
  print('-f2000',[name_initial str_jpg],'-djpeg')
 close(2000)
end;
end;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un   = zeros(n,1);
  unpc = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end
 
 if  initial_correction==1;
     
  un0   = zeros(n,1);
  
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   un0(1) = un(1) + uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   un0(j) = un(j) + uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   un0(n) = un(n) + uxxpc/24.0*(dx)^2;
   
 %  un=un0;
   
 end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
   time = 0.0;
      r = zeros(n,1);
      
  heff(igrid,ikappa) = dx;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 mi = 22.0/24.0;
 mL =  1.0/24.0;
 mR =  1.0/24.0;
 
  M = diag(mL*ones(1,n-1),-1) + diag(mi*ones(1,n)) + diag(mR*ones(1,n-1),1);
 
 M(1,n-1) = 1.0/24.0; %center of cell 1 is the left end node -> Left cell is n-1.
 M(n,  2) = 1.0/24.0; %center of cell n is the right end node -> Right cell is 2.
 
 Minv   = inv(M);
 
 
 if mass_lumping == 1;
  Minv = eye(n);
 end
     
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,dx,un,kap,cL,cB,vl_quickest,flux_type);
   u1 = un - dt*Minv*r;

    r = residual(n,dx,u1,kap,cL,cB,vl_quickest,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*Minv*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,dx,un,kap,cL,cB,vl_quickest,flux_type);
   u1 = un - dt*Minv*r;

    r = residual(n,dx,u1,kap,cL,cB,vl_quickest,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*Minv*r;
 
    r = residual(n,dx,u2,kap,cL,cB,vl_quickest,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*Minv*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact soltuion at final time

 for j=1:n;
     
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(1)Point value exact solution
  
   % Iterate for u with u as initial.
       u_initial = u(j);
   [u(j),uca(j)] = exact_sol(u_initial,A,cL,cB,x(j),dx,time);

  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(2)Cell average exact solution
  
   % t=[-1,1], x=xj+(dx/2)*t.

    t1 = -sqrt(3.0/5.0);
    t2 = 0.0;
    t3 =  sqrt(3.0/5.0);

     u_initial = u(j);
   [uu1,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t1, dx,time);
   [uu3,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t3, dx,time);

        uca(j) = ( 8.0*u(j) + 5.0*(uu1+uu3) )/9.0 * (dx/2.0) /dx;

 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

     
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   unpc(1) = un(1) - uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   unpc(n) = un(n) - uxxpc/24.0*(dx)^2;
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
   
L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n-2);
L1pc( igrid,ikappa) = sum( abs(unpc(1:n)-u(1:n)) )/(n-2);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

%icase==1  
if icase==1;
   
%if igrid==1;

if ikappa==1
%  name_grid1 = 'exp_burgers_icase1_kappa0p0_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa0p0_igrid_' int2str(igrid)]
plot(x,un,'k-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
%  name_grid1 = 'exp_burgers_icase1_kappa1o2_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1o2_igrid_' int2str(igrid)]
plot(x,un,'b:','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
%  name_grid1 = 'exp_burgers_icase1_kappa1o3_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1o3_igrid_' int2str(igrid)]
plot(x,un,'r-.','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
%  name_grid1 = 'exp_burgers_icase1_kappa1p0_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1p0_igrid_' int2str(igrid)]
plot(x,un,'g--','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

h=legend('Exact (point values)','Numerical (cell averages)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)

 
figure(1001)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 
 
%  name_grid1e = 'exp_burgers_icase1_exact_igrid01'; 
  name_grid1e = ['exp_burgers_icase1_exact_igrid_' int2str(igrid)]

h=legend('Exact (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1001',[name_grid1e str_eps],'-depsc')
  print('-f1001',[name_grid1e str_jpg],'-djpeg')
 
 % stop 
 close(1001)
 
 
%end; %igrid
end; %case=1



end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')




end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,dx,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:10000;
  
    xi = xj-(cL+cB*ups)*time;
    up = sin( A*(xi) );
    uc = ( (cos(A*(-2.0*xi+dx)/2.0)-cos(A*(2.0*xi+dx)/2.0))/A )/dx;
   
   if abs(up-ups)<1.0e-12;
%     display('Exact solution converged!!!!')
%     itr
%      xj
%      up-ups
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,vl_quickest,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
 
for j=1:n;
 up(j+2) = u(j);
end

 up(n+3) = u(2);
 up(n+4) = u(3);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state: right of the cell j.
 
    uL = kappa_reconstruction(up(j-1),up(j),up(j+1),dx,kap,1);

  if     flux_type==0
      
   fL  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
     fL = kappa_reconstruction(fjm1,fj,fjp1,dx,kap,1);
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state: left of the cell k.

    uR = kappa_reconstruction(up(k-1),up(k),up(k+1),dx,kap,0);
    
  if     flux_type==0
      
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
     fR = kappa_reconstruction(fkm1,fk,fkp1,dx,kap,0);
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.01*0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

if vl_quickest==1;

 %vl_quickest scheme; 3rd-order without mass matrix inversion
 for i=1:n; %
    
 if i==1;
     
  r(i) = ( res(i) - ( res(n-1) - 2.0*res(i) + res(i+1) )/24.0  )/dx;
  
 elseif i==n;
     
  r(i) = ( res(i) - ( res(i-1) - 2.0*res(i) + res(2) )/24.0  )/dx;
  
 else
     
  r(i) = ( res(i) - ( res(i-1) - 2.0*res(i) + res(i+1) )/24.0  )/dx;
  
 end

 end
    
else
   r = res/dx;
end

 res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [aF] = kappa_reconstruction(ajm1,aj,ajp1,dx,kap,iface)
  
   axj = ( ajp1-ajm1 )/(2.0*dx);
  axxj = ( ajp1-2.0*aj+ajm1 )/(dx*dx);
  
  % Left face of the cell j
   if iface==0
       
    aF  = aj + axj*(-0.5*dx) + 1.5*kap*axxj*( (-0.5*dx)^2-dx*dx/12.0 );
    
  % Right face of the cell j
   elseif iface==1
       
    aF  = aj + axj*( 0.5*dx) + 1.5*kap*axxj*( ( 0.5*dx)^2-dx*dx/12.0 );   
    
   else
    
    display('Invalid input iface in kappa_reconstruction...')
    stop
    
   end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function y = tridiag( a, b, c, f )
%  Solve the  n x n  tridiagonal system for y:
%
%  [ a(1)  c(1)                                  ] [  y(1)  ]   [  f(1)  ]
%  [ b(2)  a(2)  c(2)                            ] [  y(2)  ]   [  f(2)  ]
%  [       b(3)  a(3)  c(3)                      ] [        ]   [        ]
%  [            ...   ...   ...                  ] [  ...   ] = [  ...   ]
%  [                    ...    ...    ...        ] [        ]   [        ]
%  [                        b(n-1) a(n-1) c(n-1) ] [ y(n-1) ]   [ f(n-1) ]
%  [                                 b(n)  a(n)  ] [  y(n)  ]   [  f(n)  ]
%
%  f must be a vector (row or column) of length n
%  a, b, c must be vectors of length n (note that b(1) and c(n) are not used)
% some additional information is at the end of the file
n = length(f);
v = zeros(n,1);   
y = v;
w = a(1);
y(1) = f(1)/w;
for i=2:n
    v(i-1) = c(i-1)/w;
    w = a(i) - b(i)*v(i-1);
    y(i) = ( f(i) - b(i)*y(i-1) )/w;
end
for j=n-1:-1:1
   y(j) = y(j) - v(j)*y(j+1);
end
%  This is an implementation of the Thomas algorithm.  It does not overwrite a, b, c, f but 
%  it does introduce a working n-vector (v).
%%%%%  Example
% n = 5; a = 4*ones(n,1); b = ones(n,1); c = 3*ones(n,1);
% f = rand(n,1);
% y = tridiag(a,b,c,f);
%%%%%  check solution
% A = diag(a,0) + diag(ones(n-1,1),-1) + diag(3*ones(n-1,1),1)
% A*y - f
%%%%% Conditions that will guarantee the matrix equation can be solved using this algorithm: 
%%%%%  1. matrix strictly diagonally dominant
%%%%%  2. matrix diagonally dominant, c_i not zero for all i, and abs(b_n) < abs(a_n)
%  It has been tested on MATLAB, version R2010b and version R2012a
%  version: 1.0
%  March 9, 2013
end



==> Matlab_QUICK/burgers_solve_time_dependent_linear.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 1000;
     dt = 0.001;
     cL = 1.0;
     cB = 0.0;
name_de   = 'exp_de_conv_linear_f1s0' 
name_deca = 'exp_deca_conv_linear_f1s0' 
name_depc = 'exp_deca_conv_linear_f1s0' 


for icase=1:1;

close('all')

itr_max = 840;
     dt = 0.000125; %1.0e-5
     cL = 0.75;
     cB = 0.0;
     
     initial_correction = 0;
     mass_lumping = 0;
vl_quickest = 0;

 if icase==2; %QUICKEST as FD with solution reconstruction
   name_de   = 'exp_linear_de_conv_f1s0_LeonardQuickest' 
   name_deca = 'exp_linear_deca_conv_f1s0_LeonardQuickest' 
   name_depc = 'exp_linear_depc_conv_f1s0_LeonardQuickest' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
mass_lumping = 1;

 elseif icase==1; %QUICKEST as FD with solution reconstruction
   name_de   = 'exp_linear_de_conv_f0s0_LeonardQuickest' 
   name_deca = 'exp_linear_deca_conv_f0s0_LeonardQuickest' 
   name_depc = 'exp_linear_depc_conv_f0s0_LeonardQuickest' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
mass_lumping = 1;



    
    
 elseif icase==2;     %Lumped
   name_de   = 'exp_linear_de_conv_f0s0_lumped' 
   name_deca = 'exp_linear_deca_conv_f0s0_lumped' 
   name_depc = 'exp_linear_depc_conv_f0s0_lumped' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
     mass_lumping = 1;
     
     
 elseif icase==4; %VL's QUICKEST
   name_de   = 'exp_linear_de_conv_f0s0_quickest' 
   name_deca = 'exp_linear_deca_conv_f0s0_quickest' 
   name_depc = 'exp_linear_depc_conv_f0s0_quickest' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average    
mass_lumping = 1;
    vl_quickest = 1;
 elseif icase==3; %Coupled QUICK
   name_de   = 'exp_linear_de_conv_f0s0' 
   name_deca = 'exp_linear_deca_conv_f0s0' 
   name_depc = 'exp_linear_depc_conv_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
    
 elseif icase==5; %QUICKEST as FD with flux reconstruction
   name_de   = 'exp_linear_de_conv_f1s0' 
   name_deca = 'exp_linear_deca_conv_f1s0' 
   name_depc = 'exp_linear_depc_conv_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average   
mass_lumping = 1;


    
    
 elseif icase==4;     
   name_de   = 'exp_linear_de_conv_f0s1' 
   name_deca = 'exp_linear_deca_conv_f0s1' 
   name_depc = 'exp_linear_depc_conv_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'exp_linear_de_conv_f1s0' 
   name_deca = 'exp_linear_deca_conv_f1s0' 
   name_depc = 'exp_linear_depc_conv_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==2;     
   name_de   = 'exp_linear_de_conv_f1s1' 
   name_deca = 'exp_linear_deca_conv_f1s1' 
   name_depc = 'exp_linear_depc_conv_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
    rk_type = 3
 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 7
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);
L1pc  = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;
    
 close('all')

 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+4);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

   u = zeros(n,1);
 uca = zeros(n,1);
 upc = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

    u = zeros(n,1);
  uca = zeros(n,1);
  
    A = 2.0*pi;

 for j=1:n;
   % No iteration at time=0.0.
   [u(j),uca(j)] = exact_sol(u(j),A,cL,cB,x(j),dx,0.0);
 end
 

if icase==1 && igrid==1;
if ikappa==1;
figure(2000)
hold on; 
grid off;
loyolagreen = 1/255*[0,104,87];
plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

h=legend('Initial solution (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 name_initial = 'exp_linear_intial_igrid01_point';
 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')
  print('-f2000',[name_initial str_eps],'-depsc')
  print('-f2000',[name_initial str_jpg],'-djpeg')
 close(2000)
end;
end;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un   = zeros(n,1);
  unpc = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end
 
 if  initial_correction==1;
     
  un0   = zeros(n,1);
  
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   un0(1) = un(1) + uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   un0(j) = un(j) + uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   un0(n) = un(n) + uxxpc/24.0*(dx)^2;
   
 %  un=un0;
   
 end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
   time = 0.0;
      r = zeros(n,1);
      
  heff(igrid,ikappa) = dx;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 mi = 22.0/24.0;
 mL =  1.0/24.0;
 mR =  1.0/24.0;
 
  M = diag(mL*ones(1,n-1),-1) + diag(mi*ones(1,n)) + diag(mR*ones(1,n-1),1);
 
 M(1,n-1) = 1.0/24.0; %center of cell 1 is the left end node -> Left cell is n-1.
 M(n,  2) = 1.0/24.0; %center of cell n is the right end node -> Right cell is 2.
 
 Minv   = inv(M);
 
 
 if mass_lumping == 1;
  Minv = eye(n);
 end
     
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,dx,un,kap,cL,cB,vl_quickest,flux_type);
   u1 = un - dt*Minv*r;

    r = residual(n,dx,u1,kap,cL,cB,vl_quickest,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*Minv*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,dx,un,kap,cL,cB,vl_quickest,flux_type);
   u1 = un - dt*Minv*r;

    r = residual(n,dx,u1,kap,cL,cB,vl_quickest,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*Minv*r;
 
    r = residual(n,dx,u2,kap,cL,cB,vl_quickest,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*Minv*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact soltuion at final time

 for j=1:n;
     
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(1)Point value exact solution
  
   % Iterate for u with u as initial.
       u_initial = u(j);
   [u(j),uca(j)] = exact_sol(u_initial,A,cL,cB,x(j),dx,time);

  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(2)Cell average exact solution
  
   % t=[-1,1], x=xj+(dx/2)*t.

    t1 = -sqrt(3.0/5.0);
    t2 = 0.0;
    t3 =  sqrt(3.0/5.0);

     u_initial = u(j);
   [uu1,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t1, dx,time);
   [uu3,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t3, dx,time);

        uca(j) = ( 8.0*u(j) + 5.0*(uu1+uu3) )/9.0 * (dx/2.0) /dx;

 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

     
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   unpc(1) = un(1) - uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   unpc(n) = un(n) - uxxpc/24.0*(dx)^2;
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
   
L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n-2);
L1pc( igrid,ikappa) = sum( abs(unpc(1:n)-u(1:n)) )/(n-2);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

%icase==1  
if icase==1;
   
%if igrid==1;

if ikappa==1
%  name_grid1 = 'exp_linear_icase1_kappa0p0_igrid01';
  name_grid1 = ['exp_linear_icase1_kappa0p0_igrid_' int2str(igrid)]
plot(x,un,'k-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
%  name_grid1 = 'exp_linear_icase1_kappa1o2_igrid01';
  name_grid1 = ['exp_linear_icase1_kappa1o2_igrid_' int2str(igrid)]
plot(x,un,'b:','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
%  name_grid1 = 'exp_linear_icase1_kappa1o3_igrid01';
  name_grid1 = ['exp_linear_icase1_kappa1o3_igrid_' int2str(igrid)]
plot(x,un,'r-.','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
%  name_grid1 = 'exp_linear_icase1_kappa1p0_igrid01';
  name_grid1 = ['exp_linear_icase1_kappa1p0_igrid_' int2str(igrid)]
plot(x,un,'g--','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

h=legend('Exact (point values)','Numerical (cell averages)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)

 
figure(1001)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 
 
%  name_grid1e = 'exp_linear_icase1_exact_igrid01'; 
  name_grid1e = ['exp_linear_icase1_exact_igrid_' int2str(igrid)]

h=legend('Exact (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1001',[name_grid1e str_eps],'-depsc')
  print('-f1001',[name_grid1e str_jpg],'-djpeg')
 
 % stop 
 close(1001)
 
 
%end; %igrid
end; %case=1



end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -11.5, -2  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -11.5, -2  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -11.5, -2  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')




end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,dx,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:10000;
  
    xi = xj-(cL+cB*ups)*time;
    up = sin( A*(xi) );
    uc = ( (cos(A*(-2.0*xi+dx)/2.0)-cos(A*(2.0*xi+dx)/2.0))/A )/dx;
   
   if abs(up-ups)<1.0e-12;
%     display('Exact solution converged!!!!')
%     itr
%      xj
%      up-ups
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,vl_quickest,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
 
for j=1:n;
 up(j+2) = u(j);
end

 up(n+3) = u(2);
 up(n+4) = u(3);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state: right of the cell j.
 
    uL = kappa_reconstruction(up(j-1),up(j),up(j+1),dx,kap,1);

  if     flux_type==0
      
   fL  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
     fL = kappa_reconstruction(fjm1,fj,fjp1,dx,kap,1);
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state: left of the cell k.

    uR = kappa_reconstruction(up(k-1),up(k),up(k+1),dx,kap,0);
    
  if     flux_type==0
      
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
     fR = kappa_reconstruction(fkm1,fk,fkp1,dx,kap,0);
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.01*0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

if vl_quickest==1;

 %vl_quickest scheme; 3rd-order without mass matrix inversion
 for i=1:n; %
    
 if i==1;
     
  r(i) = ( res(i) - ( res(n-1) - 2.0*res(i) + res(i+1) )/24.0  )/dx;
  
 elseif i==n;
     
  r(i) = ( res(i) - ( res(i-1) - 2.0*res(i) + res(2) )/24.0  )/dx;
  
 else
     
  r(i) = ( res(i) - ( res(i-1) - 2.0*res(i) + res(i+1) )/24.0  )/dx;
  
 end

 end
    
else
   r = res/dx;
end

 res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [aF] = kappa_reconstruction(ajm1,aj,ajp1,dx,kap,iface)
  
   axj = ( ajp1-ajm1 )/(2.0*dx);
  axxj = ( ajp1-2.0*aj+ajm1 )/(dx*dx);
  
  % Left face of the cell j
   if iface==0
       
    aF  = aj + axj*(-0.5*dx) + 1.5*kap*axxj*( (-0.5*dx)^2-dx*dx/12.0 );
    
  % Right face of the cell j
   elseif iface==1
       
    aF  = aj + axj*( 0.5*dx) + 1.5*kap*axxj*( ( 0.5*dx)^2-dx*dx/12.0 );   
    
   else
    
    display('Invalid input iface in kappa_reconstruction...')
    stop
    
   end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function y = tridiag( a, b, c, f )
%  Solve the  n x n  tridiagonal system for y:
%
%  [ a(1)  c(1)                                  ] [  y(1)  ]   [  f(1)  ]
%  [ b(2)  a(2)  c(2)                            ] [  y(2)  ]   [  f(2)  ]
%  [       b(3)  a(3)  c(3)                      ] [        ]   [        ]
%  [            ...   ...   ...                  ] [  ...   ] = [  ...   ]
%  [                    ...    ...    ...        ] [        ]   [        ]
%  [                        b(n-1) a(n-1) c(n-1) ] [ y(n-1) ]   [ f(n-1) ]
%  [                                 b(n)  a(n)  ] [  y(n)  ]   [  f(n)  ]
%
%  f must be a vector (row or column) of length n
%  a, b, c must be vectors of length n (note that b(1) and c(n) are not used)
% some additional information is at the end of the file
n = length(f);
v = zeros(n,1);   
y = v;
w = a(1);
y(1) = f(1)/w;
for i=2:n
    v(i-1) = c(i-1)/w;
    w = a(i) - b(i)*v(i-1);
    y(i) = ( f(i) - b(i)*y(i-1) )/w;
end
for j=n-1:-1:1
   y(j) = y(j) - v(j)*y(j+1);
end
%  This is an implementation of the Thomas algorithm.  It does not overwrite a, b, c, f but 
%  it does introduce a working n-vector (v).
%%%%%  Example
% n = 5; a = 4*ones(n,1); b = ones(n,1); c = 3*ones(n,1);
% f = rand(n,1);
% y = tridiag(a,b,c,f);
%%%%%  check solution
% A = diag(a,0) + diag(ones(n-1,1),-1) + diag(3*ones(n-1,1),1)
% A*y - f
%%%%% Conditions that will guarantee the matrix equation can be solved using this algorithm: 
%%%%%  1. matrix strictly diagonally dominant
%%%%%  2. matrix diagonally dominant, c_i not zero for all i, and abs(b_n) < abs(a_n)
%  It has been tested on MATLAB, version R2010b and version R2012a
%  version: 1.0
%  March 9, 2013
end



==> Matlab_QUICK/burgers_solve_time_dependent_linear_irrg.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 12;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 4000;
     dt = 0.00001;
     cL = 0.0;
     cB = 1.0;
name_de   = 'irrg_exp_de_conv_burgers' 
name_decs = 'irrg_exp_deca_conv_burgers'

for icase=1:1;

close('all')

itr_max = 10000;
     dt = 1.0/10000.0;
     cL = 1.0;
     cB = 0.0;
 
 if icase==2;
   name_de   = 'irrg_exp_de_conv_linear_f0s0' 
   name_deca = 'irrg_exp_deca_conv_linear_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==1;     
   name_de   = 'irrg_exp_de_conv_linear_f0s1' 
   name_deca = 'irrg_exp_deca_conv_linear_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'irrg_exp_de_conv_linear_f1s0' 
   name_deca = 'irrg_exp_deca_conv_linear_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==4;     
   name_de   = 'irrg_exp_de_conv_linear_f1s1' 
   name_deca = 'irrg_exp_deca_conv_linear_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
   rk_type = 3

 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 8
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 close('all')
 
 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
  
 for j=2:n-1;
    rn1 = rand(1,1);
    rn2 = rand(1,1);
   x(j) = x(j) + 0.55* 0.5*( rn1*(x(j)-x(j-1)) + rn2*(x(j+1)-x(j))  );
 end
 
 for j=1:n-1;
  if x(j+1)-x(j) < 0.0;
   display('Negative dx')
   stop
  end
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 xp  = zeros(n+4,1);
 
 xp(1  ) = x(1) - (x(n)-x(n-2));
 xp(2  ) = x(1) - (x(n)-x(n-1));
 
for j=1:n;
 xp(j+2) = x(j);
end

 xp(n+3) = x(n) + x(2)-x(1);
 xp(n+4) = x(n) + x(3)-x(1);
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  A = 2.0*pi;

   u = zeros(n,1);
 uca = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

  u = zeros(n,1);
  
  u = sin(A*x); 
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell average (periodic)

  uca = zeros(n,1);

   dx = zeros(n,1);
   
 for i=1:n;
       j = i+2;
      xL = 0.5*( xp(j-1) + xp(j) );
      xR = 0.5*( xp(j+1) + xp(j) );
   dx(i) = xR-xL;
  uca(i) = (cos(A*xL)-cos(A*xR))/A /(xR-xL);
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
  time = 0.0;
     r = zeros(n,1);
   
  heff(igrid,ikappa) = sum( dx(1:n) )/(n);;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,x,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,x,dx,u1,kap,cL,cB,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,x,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,x,dx,u1,kap,cL,cB,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*r;
 
    r = residual(n,x,dx,u2,kap,cL,cB,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Exact solution = Initial solution.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 


if ikappa==1
  name_grid1 = 'irrg_exp_icase1_kappa0p0_igrid01';
plot(x,un,'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
  name_grid1 = 'irrg_exp_icase1_kappa1o2_igrid01';
plot(x,un,'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
  name_grid1 = 'irrg_exp_icase1_kappa1o3_igrid01';
plot(x,un,'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
  name_grid1 = 'irrg_exp_icase1_kappa1p0_igrid01';
plot(x,un,'gd-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

%icase==1 -> Point valued solutions.
if icase==1 && igrid==1;
    
h=legend('Exact (point values)','Numerical (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)
 
end

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:1;
   
    
    up = sin(A*( xj-(cL+cB*ups)*time) );
   
    uc = up; %Do not use this. NOT CELL ACVEERAGE
   
   if abs(up-ups)<1.0e-8;
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     ups
     up
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
   f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,x,vol,u,kap,cL,cB,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);
 xp  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
for j=1:n;
 up(j+2) = u(j);
end
 up(n+3) = u(2);
 up(n+4) = u(3);

 xp(1  ) = x(1) - (x(n)-x(n-2));
 xp(2  ) = x(1) - (x(n)-x(n-1));
for j=1:n;
 xp(j+2) = x(j);
end
 xp(n+3) = x(n) + x(2)-x(1);
 xp(n+4) = x(n) + x(3)-x(1);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state

  [uxj,uxxj] = derivatives(up(j-1),up(j),up(j+1),xp(j-1),xp(j),xp(j+1));
          uL = kappa_reconstruction(up(j),up(j+1),uxj,uxxj,xp(j-1),xp(j),xp(j+1),kap,1);

  if     flux_type==0
      
   fL  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
  [fxj,fxxj] = derivatives(fjm1,fj,fjp1,xp(j-1),xp(j),xp(j+1));
          fL = kappa_reconstruction(fj,fjp1,fxj,fxxj,xp(j-1),xp(j),xp(j+1),kap,1);
  
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

  [uxk,uxxk] = derivatives(up(k-1),up(k),up(k+1),xp(k-1),xp(k),xp(k+1));
          uR = kappa_reconstruction(up(k),up(k-1),uxk,uxxk,xp(k-1),xp(k),xp(k+1),kap,0);
   
  if     flux_type==0
      
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
  [fxk,fxxk] = derivatives(fkm1,fk,fkp1,xp(k-1),xp(k),xp(k+1));
          fR = kappa_reconstruction(fk,fkm1,fxk,fxxk,xp(k-1),xp(k),xp(k+1),kap,0);
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

 for i=1:n;
  res(i) = res(i)/vol(i);
 end;
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Derivatives of a quadreatic interpolation of 3 values.
function [ux,uxx] = derivatives(ujm1,uj,ujp1,xjm1,xj,xjp1)
   hL  = xj  -xjm1;
   hR  = xjp1-xj  ;
   ux  =     ( hL^2*(ujp1-uj) + hR^2*(uj-ujm1) )/(hL*hR*(hL+hR));
   uxx = 2.0*( hL*(  ujp1-uj) - hR*(  uj-ujm1) )/(hL*hR*(hL+hR));
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  j-1      j          j+1
%   o---|---o-----|-----o
%       xL        xR
%
function [aF] = kappa_reconstruction(aj,ak,axj,axxj,xjm1,xj,xjp1,kap,iface)
  
    xL = 0.5*( xjm1 + xj  );
    xR = 0.5*( xjp1 + xj  );
     h = xR-xL;
    xm = 0.5*( xL   + xR  );
    dh = xm - xj;
    
   hLf = (xj-xL);
   hRf = (xR-xj);
  
  % Left face of the cell j
   if iface==0

  % (x - xj + hLf/2 - hRf/2)*ux + ((x - xj)^2/2 - hLf^2/6 + hLf*hRf/6 - hRf^2/6)*uxx + uj

    aF  = aj + axj*(xL-xj) + 1.5*kap*axxj*( (xL-xj)^2-0.0*dh^2 -h*h/12.0 );
    aF  = aj + axj*(xL-xj-0.5*(hRf-hLf)) + 1.5*kap*axxj*( (xL-xj)^2 - (hLf^2-hLf*hRf+hRf^2)/3.0 );

    aF  = kap*(aj+ak)/2.0 + (1.0-kap)*( aj + axj*(xL-xj) );
    
  % Right face of the cell j
   elseif iface==1
       
    aF  = aj + axj*(xR-xj) + 1.5*kap*axxj*( (xR-xj)^2-0.0*dh^2 -h*h/12.0 );
    aF  = aj + axj*(xR-xj-0.5*(hRf-hLf)) + 1.5*kap*axxj*( (xR-xj)^2 - (hLf^2-hLf*hRf+hRf^2)/3.0 );
    
    aF  = kap*(aj+ak)/2.0 + (1.0-kap)*( aj + axj*(xR-xj) );
    
   else
    
    display('Invalid input iface in kappa_reconstruction...')
    stop
    
   end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> Matlab_QUICK/burgers_solve_time_dependent_linear_old.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 12;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 4000;
     dt = 0.00001;
     cL = 0.0;
     cB = 1.0;
name_de   = 'exp_de_conv_burgers' 
name_decs = 'exp_deca_conv_burgers'

for icase=1:1;

close('all')

itr_max =     10000;
     dt = 1.0/10000.0;
     cL = 1.0;
     cB = 0.0;
 
 if icase==1;
   name_de   = 'exp_de_conv_linear_f0s0' 
   name_deca = 'exp_deca_conv_linear_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==2;     
   name_de   = 'exp_de_conv_linear_f0s1' 
   name_deca = 'exp_deca_conv_linear_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'exp_de_conv_linear_f1s0' 
   name_deca = 'exp_deca_conv_linear_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==4;     
   name_de   = 'exp_de_conv_linear_f1s1' 
   name_deca = 'exp_deca_conv_linear_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
 
   rk_type = 3

 
 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 7
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 close('all')
 
 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0*pi;

   u = zeros(n,1);
 uca = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

  u = zeros(n,1);
  u = sin(A*x); 
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell average

  uca = zeros(n,1);
 for j=1:n;
  uca(j) = ( (cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2))/A )/dx;
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
  time = 0.0;
     r = zeros(n,1);
   
  heff(igrid,ikappa) = dx;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*r;
 
    r = residual(n,dx,u2,kap,cL,cB,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact soltuion at final time

 for j=1:n;
   % Iterate for u with un as initial.
   [u(j),uca(j)] = exact_sol(u(j),A,cL,cB,x(j),dx,time);
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 


if ikappa==1
  name_grid1 = 'exp_icase1_kappa0p0_igrid01';
plot(x,un,'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
  name_grid1 = 'exp_icase1_kappa1o2_igrid01';
plot(x,un,'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
  name_grid1 = 'exp_icase1_kappa1o3_igrid01';
plot(x,un,'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
  name_grid1 = 'exp_icase1_kappa1p0_igrid01';
plot(x,un,'gd-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

%icase==1 -> Point valued solutions.
if icase==1 && igrid==1;
    
h=legend('Exact (point values)','Numerical (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)
 
end

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,dx,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:1;
   
    
    up = sin(A*( xj-(cL+cB*ups)*time) );
   
    xi = xj-(cL+cB*up)*time;
    uc = ( (cos(A*(-2.0*xi+dx)/2.0)-cos(A*(2.0*xi+dx)/2.0))/A )/dx;
   
   if abs(up-ups)<1.0e-8;
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     ups
     up
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
   f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
 
for j=1:n;
 up(j+2) = u(j);
end

 up(n+3) = u(2);
 up(n+4) = u(3);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( up(j+1)-up(j-1) )/(2.0*dx);
  uxxj = ( up(j+1)-2.0*up(j)+up(j-1) )/(dx*dx);
   uL  = kap*( up(j)+up(k) )/2.0 + (1-kap)*( up(j)+0.5*uxj*dx );

%   uL  = up(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if     flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fk   = physical_flux(up(k  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( up(k+1)-up(k-1) )/(2.0*dx);
  uxxk = ( up(k+1)-2.0*up(k)+up(k-1) )/(dx*dx);
   uR  = kap*( up(j)+up(k) )/2.0 + (1-kap)*( up(k)-0.5*uxk*dx );
  
%   uR  = up(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if     flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(up(j  ),cL,cB);
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

   r = res/dx;
 res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> oned_fv_data/oned_data_ca_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_pw_quadratic/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])
